Efficient Sequence Packing without Cross-contamination: Accelerating Large Language Models without Impacting Performance

Effective training of today's large language models (LLMs) depends on large batches and long sequences for throughput and accuracy. To handle variable-length sequences on hardware accelerators, it is common practice to introduce padding tokens, so that all sequences in a batch have the same length. We show in this paper that the variation in sequence lengths in common NLP datasets is such that up to 50% of all tokens can be padding. In less common, but not extreme, cases (e.g. GLUE-cola with sequence length 128), the ratio is up to 89%. Existing methods to address the resulting inefficiency are complicated by the need to avoid cross-contamination in self-attention, by a reduction in accuracy when sequence ordering information is lost, or by customized kernel implementations only valid for specific accelerators. This paper introduces a new formalization of sequence packing in the context of the well-studied bin packing problem, and presents new algorithms based on this formulation which, for example, confer a 2x speedup for phase 2 pre-training in BERT. We show how existing models can be adapted to ensure mathematical equivalence between the original and packed models, meaning that packed models can be trained with existing pre-training and fine-tuning practices.

==> Code/ennlshp.py <==
# Copyright (c) 2021 Graphcore Ltd. All rights reserved.
"""Extended Non-Negative least squares histogram-packing algorithm."""
import time
import numpy as np
from scipy import optimize, stats
from functools import lru_cache

def get_packing_matrix(strategy_set, max_sequence_length):
    num_strategies = len(strategy_set)
    A = np.zeros((max_sequence_length, num_strategies), dtype=np.int32)
    for i, strategy in enumerate(strategy_set):
        for seq_len in strategy:
            A[seq_len - 1, i] += 1
    return A

@lru_cache(maxsize=None)
def get_packing_strategies(start_length, minimum_increment, target_length, depth):
    gap = target_length - start_length
    strategies = []
    # Complete the packing with exactly 1 number
    if depth == 1:
        if gap >= minimum_increment:
            strategies.append([gap])
    # Complete the sample in "depth" steps, recursively
    else:
        for new in range(minimum_increment, gap + 1):
            new_gap = target_length - start_length - new
            if new_gap == 0:
                strategies.append([new])
            else:
                options = get_packing_strategies(start_length + new, new, target_length, depth - 1)
                for option in options:
                    if len(option) > 0:
                        strategies.append([new] + option)
    return strategies

def pack_using_ennlshp(histogram, max_sequence_length, max_sequences_per_pack):
    # List all unique ways of packing to the desired maximum sequence length
    strategy_set = get_packing_strategies(0, 1, max_sequence_length, max_sequences_per_pack)
    print(f"Packing will involve {len(strategy_set)} unique packing strategies.")
    # Get the packing matrix corresponding to this list of packing strategies
    A = get_packing_matrix(strategy_set, max_sequence_length)
    # Weights that penalize the residual by the number of resulting padding tokens.
    w0 = np.array([x+1 for x in range(max_sequence_length)])
    # construct the packing matrix
    A_bar = np.zeros((2*max_sequence_length, len(strategy_set) + max_sequence_length), 'd')
    # Base weighted matrix
    A_bar[:max_sequence_length, :len(strategy_set)] = np.expand_dims(w0, -1) * A
    # Higher weight to avoid positive residual
    A_bar[max_sequence_length:, :len(strategy_set)] = np.expand_dims(
        10**6*np.ones([max_sequence_length]), -1) * A
    # negative diagonal unity matrix for mapping to residual
    A_bar[max_sequence_length:, len(strategy_set):] = np.expand_dims(
        10**6*np.ones([max_sequence_length]), -1)*np.ones((max_sequence_length,max_sequence_length))
    b_bar = np.zeros(2*max_sequence_length)
    # Apply weighting to histogram vector
    b_bar[:max_sequence_length] = w0 * histogram
    b_bar[max_sequence_length:] = 10**6*np.ones([max_sequence_length]) * histogram
    # Solve the packing problem
    print(f"Sequences to pack: ", histogram.sum())
    start = time.time()
    strategy_residual, rnorm = optimize.nnls(A_bar, b_bar)
    strategy_repeat_count = strategy_residual[:len(strategy_set)]
    print(f"Solving non-negative least squares took {time.time() - start:3.2f} seconds.")
    # Round the floating point solution to nearest integer
    strategy_repeat_count = np.rint(strategy_repeat_count).astype(np.int64)
    # Compute the residuals, shape: [max_sequence_length]
    residual = histogram - A @ strategy_repeat_count
    # Handle the left-over sequences i.e. positive part of residual
    unpacked_seqlen = np.arange(1, max_sequence_length + 1)[residual > 0]
    for l in unpacked_seqlen:
        strategy = sorted([l, max_sequence_length - l])  # the depth 1 strategy
        strategy_index = strategy_set.index(strategy)
        strategy_repeat_count[strategy_index] += residual[l-1]
    # Re-compute the residual with the updated strategy_repeat_count
    # This should now be strictly < 0
    residual = histogram - A @ strategy_repeat_count
    # Add padding based on deficit (negative residual portion of residual)
    padding = np.where(residual < 0, -residual, 0)
    # Calculate some basic statistics
    sequence_lengths = np.arange(1, max_sequence_length + 1)
    old_number_of_samples = histogram.sum()
    new_number_of_samples = int(strategy_repeat_count.sum())
    speedup_upper_bound = 1.0/(1 - (histogram*(
        1 - sequence_lengths / max_sequence_length)).sum()/old_number_of_samples)
    num_padding_tokens_packed = (sequence_lengths * padding).sum()
    efficiency = 1 - num_padding_tokens_packed/(new_number_of_samples*max_sequence_length)
    print(f"Packing efficiency (fraction of real tokens): {efficiency:3.4f}\n",
          f"Speed-up theoretical limit: {speedup_upper_bound:3.4f}\n",
          f"Achieved speed-up over un-packed dataset: {old_number_of_samples/new_number_of_samples:3.5f}")
    return strategy_set, strategy_repeat_count

==> Code/glue.py <==
# Copyright (c) 2021 Graphcore Ltd. All rights reserved.
# Copyright 2020 The HuggingFace Inc. team. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""GLUE data loading and histogram creation.

Some code snippets were taken from 
https://github.com/huggingface/transformers/blob/master/examples/pytorch/text-classification/run_glue.py
Most is original code.
"""
from transformers import AutoTokenizer
import datasets
import numpy as np

# constants
max_sequence_length = 128
task_to_keys = {
    "cola": ("sentence", None),
    "mnli": ("premise", "hypothesis"),
    "mrpc": ("sentence1", "sentence2"),
    "qnli": ("question", "sentence"),
    "qqp": ("question1", "question2"),
    "rte": ("sentence1", "sentence2"),
    "sst2": ("sentence", None),
    "stsb": ("sentence1", "sentence2"),
    "wnli": ("sentence1", "sentence2"),
}
glue_keys = ['cola', 'sst2', 'mrpc', 'qqp', 'stsb', 'mnli', 'rte', 'wnli']
# unused datasets due to missing training data
unglue_keys = ['mnli_matched', 'mnli_mismatched', 'qnli', 'ax']

# load data
dataset_loads = {}
for key in glue_keys:
    dataset_loads[key] = datasets.load_dataset("glue", key, split='train')

# tokenize data
tokenizer = AutoTokenizer.from_pretrained('bert-base-uncased')
tokenized_data = {}
for key in dataset_loads:
    sentence1_key, sentence2_key = task_to_keys[key]
    
    def preprocess_function(examples):
        """Tokenize the texts"""
        args = (
            (examples[sentence1_key],) if sentence2_key is None 
            else (examples[sentence1_key], examples[sentence2_key])
        )
        result = tokenizer(*args, padding=False, max_length=max_sequence_length, truncation=True)
        return result
    
    tokenized_data[key] = dataset_loads[key].map(preprocess_function, batched=True)

# extract length information (for histogram plots)
histogram_length = {}
for key in tokenized_data:
    histogram_length[key] = []
for number, key in enumerate(tokenized_data.keys()):
    for raw_record in tokenized_data[key]["input_ids"]:
        histogram_length[key].append(len([x for x in raw_record if x!=0]))

# create histogram for packing
glue_histogram = {}
for data_key in histogram_length:
    glue_histogram[data_key] = np.array([0] * max_sequence_length, dtype=np.int64)
    for entry in histogram_length[data_key]:
        glue_histogram[data_key][entry-1] += 1


==> Code/histograms.py <==
# Copyright (c) 2021 Graphcore Ltd. All rights reserved.
"""Wikipedia and SQUaD 1.1 histograms.

For sequence length 128 to 512, we use the Wikipedia article dump from October 1st 2020.
For sequence length 1024 and 2048, we use the Wikipedia article dump from February 8th 2021.
Duplication factors slightly differ.
"""
import numpy as np
wikipedia_histogram = np.array([
    0, 0, 0, 0, 1821, 1226, 1969, 1315, 1794, 1953, 3082, 3446, 4166, 5062,
    9554, 16475, 19173, 17589, 17957, 19060, 21555, 23524, 26954, 30661, 33470, 36614, 40134, 43256,
    46094, 49350, 52153, 55428, 58109, 60624, 63263, 64527, 65421, 66983, 68123, 68830, 70230, 70486,
    72467, 72954, 73955, 74311, 74836, 74489, 74990, 75377, 74954, 75096, 74784, 74698, 74337, 74638,
    74370, 73537, 73597, 73153, 72358, 71580, 71082, 70085, 69733, 69445, 67818, 67177, 66641, 65709,
    64698, 63841, 63218, 62799, 61458, 60848, 60148, 59858, 58809, 58023, 56920, 55999, 55245, 55051,
    53979, 53689, 52819, 52162, 51752, 51172, 50469, 49907, 49201, 49060, 47948, 47724, 46990, 46544,
    46011, 45269, 44792, 44332, 43878, 43984, 42968, 42365, 42391, 42219, 41668, 41072, 40616, 40587,
    39999, 40169, 39340, 38906, 38438, 38142, 37757, 37818, 37535, 37217, 36757, 36589, 36151, 35953,
    35531, 35496, 35089, 35053, 34567, 34789, 34009, 33952, 33753, 33656, 33227, 32954, 32686, 32880,
    32709, 31886, 32126, 31657, 31466, 31142, 31106, 30650, 30316, 30494, 30328, 30157, 29611, 29754,
    29445, 28921, 29271, 29078, 28934, 28764, 28445, 28319, 28141, 28282, 27779, 27522, 27333, 27470,
    27289, 27102, 27018, 27066, 26925, 26384, 26188, 26385, 26392, 26082, 26062, 25660, 25682, 25547,
    25425, 25072, 25079, 25346, 24659, 24702, 24862, 24479, 24288, 24127, 24268, 24097, 23798, 23878,
    23893, 23817, 23398, 23382, 23280, 22993, 23018, 23242, 22987, 22894, 22470, 22612, 22452, 21996,
    21843, 22094, 21916, 21756, 21955, 21444, 21436, 21484, 21528, 21597, 21301, 21197, 21281, 21066,
    20933, 21023, 20888, 20575, 20574, 20511, 20419, 20312, 20174, 20023, 20087, 19955, 19946, 19846,
    19562, 19710, 19556, 19477, 19487, 19387, 19225, 19069, 19360, 18655, 19034, 18763, 18800, 19012,
    18893, 18714, 18645, 18577, 18317, 18458, 18374, 18152, 17822, 18102, 17735, 17940, 17805, 17711,
    17690, 17703, 17669, 17410, 17583, 17331, 17313, 16892, 16967, 16870, 16926, 17233, 16845, 16861,
    16576, 16685, 16455, 16687, 16747, 16524, 16473, 16349, 16273, 16255, 16228, 16219, 16021, 16111,
    15867, 15751, 16081, 15703, 15751, 15854, 15665, 15469, 15431, 15428, 15464, 15517, 15335, 15461,
    15237, 15292, 15305, 15351, 15078, 14810, 15119, 14780, 14664, 14869, 14722, 14890, 14672, 14439,
    14685, 14706, 14840, 14373, 14286, 14596, 14615, 14168, 14299, 13987, 14167, 14107, 14096, 14202,
    13985, 14118, 14094, 14127, 13896, 13864, 13597, 13572, 13717, 13669, 13782, 13617, 13284, 13333,
    13425, 13457, 13256, 13404, 13318, 13425, 13317, 13179, 13193, 13257, 13160, 12813, 13149, 13010,
    12867, 12958, 12818, 12801, 12749, 12810, 12575, 12673, 12514, 12735, 12523, 12677, 12298, 12469,
    12341, 12445, 12477, 12326, 12110, 12087, 12305, 12156, 12032, 12190, 12150, 11980, 12022, 11825,
    11969, 11831, 11997, 11924, 11739, 11685, 11702, 11783, 11783, 11659, 11647, 11610, 11526, 11577,
    11538, 11536, 11497, 11480, 11374, 11234, 11433, 11466, 11475, 11147, 11376, 11217, 11002, 11245,
    11124, 11000, 11129, 10923, 10966, 11071, 11029, 11036, 10972, 11012, 10800, 10936, 10904, 10750,
    10669, 10766, 10780, 10675, 10905, 10511, 10598, 10583, 10658, 10471, 10667, 10601, 10430, 10440,
    10510, 10148, 10468, 10346, 10257, 10286, 10235, 10351, 10182, 10182, 10095, 10192, 9866, 10070,
    10148, 9956, 10132, 10043, 9741, 10003, 10056, 9920, 10021, 9838, 9854, 9740, 9782, 9799,
    9798, 9788, 9840, 9747, 9797, 9893, 9593, 9535, 9658, 9554, 9593, 9530, 9523, 9488,
    9548, 9418, 9418, 9508, 9638, 9521, 9277, 9289, 9255, 9322, 9281, 9351, 9259, 9255,
    9225, 9098, 9268, 9227, 9224, 9106, 9239, 3815044], dtype=np.int64)

wikipedia_max_sequence_length = 512

wikipedia_128_histogram = np.array([
    0, 0, 0, 0, 3101, 1980, 3129, 1999, 2921, 3125, 4830, 5364, 6732, 8047, 
    13409, 21166, 25207, 25106, 27446, 30336, 35090, 39592, 45885, 52030, 57859, 64301, 71861, 78013, 
    84925, 91873, 98489, 104534, 112174, 117841, 124085, 129462, 133240, 138870, 143228, 146717, 151324, 
    154822, 158681, 162508, 165513, 168386, 170678, 172157, 174582, 174811, 177932, 177775, 179075, 178718, 
    179454, 179142, 179395, 178585, 178799, 177238, 176319, 174648, 173217, 174185, 172356, 170476, 168799, 
    166638, 166251, 163258, 161835, 160796, 158675, 157306, 156076, 154365, 153016, 151754, 150507, 148666, 
    146567, 144652, 143753, 141893, 140452, 139608, 138186, 136564, 135683, 134562, 132625, 132270, 129838, 
    130280, 128484, 127725, 126559, 125192, 124847, 124314, 123023, 122125, 121434, 120822, 119386, 119410, 
    117987, 118109, 116432, 116579, 114937, 114728, 114064, 114111, 113091, 112457, 111797, 111032, 111055, 
    109929, 110613, 109024, 109634, 109102, 108301, 107099, 106661, 21454463], dtype=np.int64)

wikipedia_128_max_sequence_length = 128

wikipedia_384_histogram = np.array([
    0, 0, 0, 0, 1996, 1380, 2227, 1385, 1908, 2065, 3221, 3673, 4581, 5391, 
    9975, 16932, 19431, 18385, 19107, 20129, 23118, 24966, 29088, 32889, 35695, 38943, 43618, 46724, 
    50553, 53774, 57470, 60695, 63903, 67021, 69559, 71609, 72274, 73630, 75620, 76946, 78870, 79774, 
    81019, 82236, 83350, 84128, 84939, 84585, 85703, 85151, 85245, 85923, 85869, 85748, 85704, 85459, 
    84822, 84487, 83940, 84322, 82652, 82371, 81509, 80958, 80255, 79266, 77896, 76827, 76356, 75703, 
    74378, 73639, 72827, 71460, 70859, 69590, 69009, 67987, 66779, 65626, 65372, 63939, 63290, 62662, 
    61334, 61194, 60371, 59318, 58753, 57841, 57492, 56965, 55816, 55709, 54678, 54572, 53805, 53126, 
    52578, 51656, 51337, 50926, 50590, 50018, 49860, 48821, 48788, 48365, 47776, 47225, 46417, 46438, 
    45922, 45626, 45021, 44818, 44293, 44338, 43474, 43547, 42987, 42685, 42425, 42256, 41729, 41583, 
    41194, 40717, 40565, 40238, 39761, 39557, 39285, 39009, 38955, 38841, 38212, 37846, 37808, 37609, 
    37852, 37513, 36960, 36903, 36265, 36026, 36135, 35781, 35531, 35381, 34939, 35241, 34523, 34547, 
    34106, 34106, 33687, 34008, 33531, 33630, 33335, 32980, 32756, 32666, 32421, 32135, 32290, 32395, 
    31661, 31958, 31580, 31290, 31074, 31199, 30740, 30577, 30244, 30305, 30238, 30171, 29987, 29783, 
    29765, 29162, 29584, 29470, 29137, 29254, 29018, 28646, 28788, 28470, 28295, 28465, 28114, 28241, 
    28001, 27736, 27501, 27677, 27724, 27415, 27378, 27397, 27194, 26876, 26929, 26597, 26475, 26326, 
    26278, 26246, 25962, 25901, 25916, 25540, 25514, 25701, 25954, 25284, 25452, 24888, 25051, 24975, 
    24900, 24736, 24554, 24605, 24558, 24828, 24273, 23974, 24305, 24229, 23824, 24006, 23606, 23748, 
    23496, 23262, 23477, 23510, 23089, 23185, 23289, 22947, 22999, 22879, 22846, 22564, 22942, 22512, 
    22245, 22468, 22453, 22454, 22073, 22081, 21918, 21799, 21721, 21641, 21994, 21542, 21441, 21438, 
    21370, 21634, 21360, 21237, 21327, 20946, 20841, 20701, 21044, 20797, 20810, 20758, 20616, 20717, 
    20370, 20444, 20365, 20420, 20263, 20046, 19942, 20301, 20086, 19971, 19798, 19579, 19720, 19676, 
    19526, 19330, 19325, 19385, 19095, 19333, 19286, 18955, 19190, 19149, 18929, 18867, 18912, 18954, 
    18975, 18773, 18808, 18896, 18648, 18540, 18461, 18551, 18367, 18474, 18366, 18407, 18304, 18071, 
    18276, 18302, 18367, 18223, 18077, 17848, 18055, 17895, 17757, 17755, 17534, 17617, 17292, 17452, 
    17367, 17484, 17480, 17456, 17212, 17454, 17548, 17296, 17000, 17289, 17032, 17151, 17113, 16942, 
    16955, 16744, 16922, 17037, 16971, 16736, 16945, 16637, 16703, 16328, 16587, 16339, 16404, 16492, 
    16525, 16309, 16374, 16262, 16180, 16202, 16021, 16042, 16129, 16101, 15986, 16197, 15792, 15935, 
    15914, 15915, 15902, 15688, 15717, 5676254]
, dtype=np.int64)

wikipedia_384_max_sequence_length = 384

wikipedia_1024_histogram = np.array([
    0, 0, 0, 0, 7363, 4744, 8434, 5610, 13205, 6932, 10664, 13887,
    16118, 24347, 31871, 66246, 77082, 65887, 66852, 69969, 79068, 86941, 99807, 111153,
    123160, 137381, 154228, 166304, 180331, 192040, 206214, 215316, 227387, 238863, 247444, 253057,
    258237, 262474, 266124, 269895, 275211, 277955, 280852, 283614, 286648, 287714, 291932, 292063,
    292252, 292122, 291963, 291950, 290741, 289930, 289635, 288843, 289106, 285626, 283735, 283763,
    279961, 277485, 275528, 274559, 271725, 269530, 266926, 263998, 262027, 259506, 256157, 253231,
    251842, 249295, 246119, 243579, 240920, 239550, 236008, 232477, 228900, 226724, 222639, 220947,
    217754, 215699, 213277, 209415, 209497, 206063, 202650, 201057, 199017, 196767, 194504, 192778,
    190108, 188113, 186489, 184212, 182828, 181271, 179863, 177707, 174891, 173822, 172668, 171383,
    168696, 167579, 165974, 164577, 163931, 161678, 160632, 158468, 157537, 155880, 154696, 154374,
    152753, 151583, 150617, 149261, 148185, 146336, 145928, 143589, 142916, 141994, 140233, 140480,
    139865, 138102, 137013, 136298, 135120, 133563, 133063, 131795, 131001, 130944, 129157, 128813,
    127434, 127698, 126006, 124766, 123580, 123936, 122788, 121985, 121212, 119757, 118557, 118198,
    117536, 117253, 116175, 116240, 115372, 114303, 113935, 113271, 112221, 111883, 110628, 110057,
    109411, 109347, 108960, 108049, 107465, 106268, 105262, 105826, 105049, 103570, 104051, 103013,
    101732, 101998, 101922, 100885, 100328, 99803, 99771, 99120, 98958, 98036, 97766, 97099,
    95960, 95916, 94781, 94124, 94467, 93805, 92947, 93067, 92161, 91783, 91722, 91620,
    90588, 90104, 89736, 89196, 88915, 88424, 87636, 87356, 87247, 86421, 86743, 86135,
    85400, 85421, 84616, 84760, 84117, 84004, 83306, 82563, 82220, 81649, 81791, 81767,
    81101, 80423, 80860, 79756, 79404, 78844, 78655, 78712, 77841, 77453, 77561, 76647,
    76480, 76123, 76217, 76223, 76105, 75057, 74794, 74204, 73918, 74153, 74136, 73317,
    73022, 72178, 71935, 71819, 71835, 70887, 70521, 70501, 69927, 70242, 70127, 68686,
    69069, 68544, 68655, 68127, 68341, 67440, 67554, 67010, 66569, 66745, 66429, 66271,
    65694, 65858, 64893, 64461, 64710, 64451, 64060, 64068, 63082, 63415, 63325, 62978,
    63069, 62079, 62130, 62529, 61961, 61093, 61260, 60825, 60348, 60187, 60726, 60106,
    59547, 59172, 60090, 59104, 58742, 58683, 58425, 58537, 58229, 57599, 57673, 57604,
    57433, 56886, 56289, 56343, 56168, 56058, 56437, 55851, 55882, 55346, 55218, 55496,
    55359, 54481, 54448, 54634, 54026, 53694, 54213, 53115, 53392, 53114, 53451, 52686,
    51918, 52538, 52225, 51882, 51453, 51946, 51433, 51036, 51706, 51381, 51154, 50810,
    50705, 50615, 49501, 49823, 49730, 49855, 49268, 49119, 48979, 48909, 48687, 48603,
    48227, 47873, 48152, 48029, 48530, 47844, 47209, 47368, 46891, 46944, 46450, 46501,
    46729, 46052, 46148, 45931, 46702, 46161, 45322, 45557, 45583, 45433, 45154, 44824,
    44827, 44354, 44175, 44192, 44053, 43849, 43935, 43927, 43549, 43493, 43250, 43172,
    42918, 42648, 42747, 42936, 42206, 42169, 41825, 42190, 41973, 42001, 41717, 41141,
    41118, 41419, 41234, 41084, 41170, 41027, 40836, 40740, 40454, 40242, 40343, 39910,
    39512, 39971, 39321, 39238, 39143, 39453, 39048, 38997, 38995, 38984, 38588, 39064,
    38165, 38726, 38215, 37930, 37995, 37974, 38212, 37397, 37367, 37573, 37331, 37215,
    36850, 36864, 36801, 36822, 36686, 36479, 36390, 36341, 36355, 35850, 36282, 35294,
    35433, 35698, 35534, 35105, 35066, 35092, 34855, 35046, 34559, 34548, 34376, 34918,
    34782, 34416, 34643, 34643, 34022, 34078, 33797, 33601, 33636, 33455, 33513, 33516,
    33222, 33694, 33371, 32986, 33058, 32760, 32795, 32638, 33060, 32696, 32659, 32522,
    32400, 32230, 31852, 31913, 32168, 31532, 31490, 31728, 31518, 31333, 31496, 31117,
    31206, 31317, 31273, 30896, 30977, 31021, 30815, 30858, 30618, 30313, 30219, 30504,
    30113, 30292, 30073, 30073, 29820, 29749, 29319, 29727, 29824, 29448, 29068, 29252,
    28837, 29217, 29361, 28997, 28648, 29087, 29048, 28700, 28716, 28636, 28346, 28442,
    28575, 28541, 28255, 28145, 27853, 28094, 27706, 27422, 28158, 27347, 27292, 27993,
    27487, 27375, 27503, 27508, 27200, 27160, 27336, 26888, 26960, 26876, 26422, 26896,
    26592, 26752, 26713, 26290, 26289, 26379, 26003, 26044, 26407, 25659, 26243, 25573,
    25477, 25590, 25717, 25333, 25555, 25537, 25303, 25326, 25035, 25290, 25129, 25184,
    24704, 24886, 24818, 24895, 24793, 24598, 24644, 24837, 24761, 24576, 24419, 24304,
    24285, 23889, 24080, 23894, 23900, 23916, 23891, 23838, 23704, 23632, 23503, 23316,
    23646, 23490, 23438, 23541, 22810, 23053, 23151, 22921, 22966, 23220, 22938, 22880,
    22871, 23104, 22819, 22737, 22806, 22293, 22722, 22652, 22288, 22068, 22119, 22244,
    21987, 22228, 21901, 21529, 21973, 21807, 21748, 21729, 21713, 21548, 21501, 21695,
    21691, 21408, 21589, 21341, 21576, 21349, 21247, 21217, 21294, 21083, 21479, 21414,
    21021, 21200, 21057, 20713, 20708, 20994, 20569, 20643, 20621, 20649, 20672, 20438,
    20550, 20299, 20323, 20269, 20529, 20150, 20371, 20306, 20331, 20453, 20064, 20243,
    20080, 20010, 20082, 19786, 19631, 19588, 19450, 19764, 19690, 19757, 19768, 19456,
    19312, 19364, 19347, 19194, 19244, 19027, 19303, 19117, 19070, 19019, 18888, 18706,
    18802, 18690, 18827, 18507, 18431, 18523, 18582, 18389, 18624, 18446, 18506, 18615,
    18559, 18049, 18322, 18004, 18211, 18341, 18348, 18462, 17997, 18105, 18038, 17843,
    17788, 18096, 17998, 18100, 17634, 17881, 17808, 17655, 17622, 17589, 17609, 17403,
    17727, 17569, 17443, 17382, 17526, 17521, 17602, 17079, 17547, 17027, 17338, 17052,
    17674, 16956, 17100, 16919, 17032, 16887, 16924, 16730, 16828, 16828, 16831, 16926,
    16588, 16463, 16655, 16723, 16658, 16414, 16808, 16506, 16465, 16579, 16287, 16365,
    16158, 16268, 16330, 16304, 16578, 16288, 16207, 16257, 16007, 15787, 15981, 15994,
    15842, 15995, 15946, 15877, 15682, 15788, 15691, 15981, 15714, 15521, 15576, 15716,
    15573, 15558, 15673, 15422, 15266, 15369, 15288, 15612, 15327, 15325, 15182, 15177,
    15186, 15257, 15354, 15283, 15152, 15220, 14798, 14938, 15041, 14849, 15315, 14860,
    14903, 14759, 14883, 14678, 14862, 14816, 14581, 14905, 14843, 14595, 14903, 14687,
    14437, 14416, 14561, 14263, 14321, 14534, 14571, 14353, 14188, 14097, 14306, 14413,
    14141, 14363, 14199, 14102, 14091, 14263, 14145, 14080, 14058, 13890, 14070, 13861,
    14216, 13963, 13852, 13952, 13890, 13679, 13932, 13856, 13672, 13723, 13660, 13822,
    13891, 13699, 13534, 13495, 13875, 13617, 13649, 13567, 13585, 13306, 13290, 13271,
    13199, 13577, 13185, 13174, 13258, 13153, 13392, 13266, 13022, 13096, 12898, 13160,
    13177, 13244, 12622, 12964, 13011, 12995, 13161, 12716, 12891, 12805, 12817, 13046,
    13093, 12673, 12827, 12725, 12517, 12613, 12658, 12720, 12517, 12926, 12604, 12597,
    12628, 12393, 12757, 12745, 12543, 12775, 12448, 12314, 12284, 12441, 12114, 12493,
    12463, 12195, 12129, 12111, 11949, 12306, 12118, 12351, 12332, 12168, 12141, 12169,
    12000, 11986, 12013, 12142, 12110, 12011, 12265, 11905, 11907, 11792, 12037, 11774,
    11771, 11874, 11840, 12046, 11773, 11636, 11751, 11652, 11786, 11521, 11574, 11619,
    11598, 12056, 11546, 11554, 11867, 11332, 11384, 11535, 11548, 11398, 11517, 11424,
    11398, 11385, 11609, 11297, 11588, 11222, 11452, 11390, 11072, 11121, 11215, 11122,
    10992, 10948, 11319, 11001, 11223, 11348, 10749, 11281, 11036, 10987, 11185, 10986,
    10921, 11003, 10942, 11047, 10876, 10757, 11116, 10654, 10921, 10784, 10846, 10680,
    10653, 10859, 10535, 6965652], dtype=np.int64)

wikipedia_1024_max_sequence_length = 1024

wikipedia_2048_histogram = np.array([
        0, 0, 0, 0, 2477, 1876, 3242, 2262, 7312, 2795, 4079, 5706,
    6488, 10440, 11572, 18367, 19043, 17166, 18433, 20247, 22804, 24700, 27419, 30059,
    32627, 35840, 39700, 42465, 45913, 48281, 50135, 53069, 55707, 57654, 60733, 63289,
    65678, 67824, 70064, 72022, 74546, 75868, 77463, 78728, 80340, 80598, 81369, 82172,
    82161, 83038, 82645, 82620, 81833, 81836, 80906, 81093, 81594, 80329, 81265, 81015,
    79730, 79043, 78811, 80007, 78575, 78209, 78174, 77714, 76950, 76864, 75966, 76074,
    74945, 75533, 74347, 73401, 72540, 72503, 71834, 70761, 70221, 68597, 68371, 67307,
    66927, 66421, 65566, 64768, 64117, 63245, 62774, 62196, 61666, 61419, 60865, 59983,
    59731, 58935, 58353, 58432, 57617, 57372, 57232, 56518, 55999, 55816, 55627, 55505,
    54940, 54207, 53537, 53462, 53342, 52812, 52522, 52094, 51834, 51047, 50868, 50703,
    50178, 50507, 50081, 50183, 48968, 49051, 48651, 48129, 47735, 47660, 47069, 47101,
    46740, 46577, 46858, 46588, 46340, 45488, 45065, 45149, 45238, 44779, 45004, 44332,
    43872, 43926, 43603, 43376, 42703, 43093, 42671, 42189, 42130, 41791, 41566, 41341,
    41309, 41411, 40457, 41006, 40225, 40108, 39568, 40082, 39498, 39557, 39608, 39236,
    38730, 38549, 39364, 38165, 38267, 38112, 37755, 37777, 37449, 37474, 37799, 36787,
    36650, 36437, 37130, 36613, 36214, 36071, 36418, 36246, 35613, 35805, 35826, 35031,
    34758, 34993, 34890, 34458, 34690, 34282, 33928, 34027, 34037, 34079, 33932, 33961,
    33894, 33497, 33642, 33634, 33393, 33305, 32561, 33038, 32708, 32127, 32435, 32092,
    32203, 32239, 31599, 32348, 31303, 31696, 31438, 31155, 30889, 30825, 31209, 30380,
    30619, 30494, 30875, 29938, 30435, 29785, 30119, 29787, 29785, 29481, 29369, 29160,
    29134, 29033, 29317, 29069, 28934, 28961, 28603, 28319, 28568, 28798, 28318, 28095,
    28397, 28244, 27782, 27889, 27584, 27322, 27299, 27665, 27066, 26982, 27232, 26753,
    26673, 27066, 26812, 26270, 26036, 26053, 26415, 26086, 25782, 25645, 25719, 25757,
    25630, 25920, 25268, 25639, 25350, 25564, 25032, 25018, 25226, 25065, 24904, 24619,
    24696, 24732, 24269, 24633, 24565, 24257, 24304, 24427, 24043, 23844, 23872, 23869,
    23439, 23613, 23434, 23735, 23325, 23362, 23119, 23373, 23561, 23088, 23213, 23074,
    22859, 22651, 22644, 22570, 22813, 22739, 22704, 22380, 22568, 21998, 22210, 21782,
    22120, 22003, 22079, 22104, 21610, 21464, 21687, 21587, 21167, 21427, 21670, 21336,
    21382, 21465, 21291, 20896, 21016, 20776, 21016, 20613, 20666, 20795, 20830, 20680,
    20213, 20221, 19983, 20175, 20136, 20361, 19928, 19803, 20031, 19887, 19899, 20007,
    19746, 19429, 19800, 19353, 19597, 19708, 19247, 19181, 19396, 19301, 19071, 19292,
    19370, 18672, 18626, 19062, 18839, 19238, 18705, 18741, 18611, 18673, 18649, 18607,
    18288, 18492, 18250, 18295, 18043, 18118, 18065, 18015, 18046, 17872, 18000, 17777,
    17812, 17899, 17832, 17604, 17389, 17259, 17594, 17654, 17632, 17437, 17571, 17444,
    17221, 17363, 17137, 17013, 17228, 16846, 16678, 16901, 17003, 17015, 16700, 16471,
    16574, 16531, 16556, 16363, 16267, 16498, 16513, 16469, 16352, 16434, 16283, 16636,
    16059, 16047, 16299, 15739, 16200, 15832, 16017, 15751, 15870, 15851, 15796, 15845,
    15618, 15675, 15504, 15608, 15358, 15712, 15423, 15366, 15539, 15175, 15122, 15092,
    15435, 15376, 15097, 15012, 14764, 15224, 14700, 14831, 14973, 14906, 14667, 14639,
    14901, 14918, 14416, 14724, 14525, 14643, 14837, 14175, 14598, 14481, 14416, 14192,
    14185, 14256, 14249, 14096, 14393, 14043, 14080, 14034, 14113, 14249, 14066, 14003,
    14089, 13892, 13609, 13920, 13896, 13642, 13703, 13896, 13711, 13631, 13807, 13704,
    13447, 13687, 13535, 13467, 13657, 13624, 13735, 13463, 13257, 13162, 13490, 13377,
    13194, 12986, 13308, 13407, 13192, 12968, 13076, 12980, 13011, 12946, 12851, 12931,
    12768, 12772, 12885, 12939, 12707, 12787, 12675, 12616, 12525, 12386, 12486, 12479,
    12776, 12431, 12297, 12294, 12252, 12404, 12387, 12421, 12540, 12010, 12297, 12285,
    12252, 12021, 12042, 11944, 12016, 11910, 11914, 11931, 12013, 11687, 11610, 11493,
    12047, 11580, 11890, 11661, 11707, 11683, 11551, 11449, 11450, 11127, 11488, 11366,
    11109, 11150, 11363, 11258, 11165, 11156, 11097, 11304, 11144, 11264, 11243, 11068,
    11027, 11066, 11078, 11035, 10973, 10845, 11028, 10871, 10822, 10974, 10817, 10619,
    10532, 10617, 10635, 10513, 10625, 10725, 10434, 10293, 10630, 10616, 10607, 10293,
    10603, 10244, 10304, 10439, 10228, 10325, 10331, 9887, 9972, 10385, 10159, 10089,
    10112, 10180, 10213, 10078, 10138, 9937, 9914, 10042, 9899, 9845, 9716, 10107,
    9889, 9861, 9703, 9578, 9722, 9757, 9713, 9483, 9572, 9676, 9911, 9636,
    9429, 9723, 9657, 9613, 9581, 9546, 9432, 9247, 9398, 9384, 9392, 9558,
    9428, 9302, 9269, 9287, 9215, 9296, 9316, 9361, 9265, 9159, 9117, 9127,
    8953, 8952, 9313, 9017, 9087, 8864, 9129, 8895, 9127, 8863, 8791, 8972,
    8686, 8998, 9047, 8895, 8797, 8832, 8752, 8644, 8644, 8755, 8766, 8752,
    8529, 8637, 8476, 8515, 8595, 8407, 8506, 8600, 8572, 8566, 8521, 8514,
    8430, 8272, 8322, 8147, 8112, 8172, 8208, 8233, 8403, 8145, 8153, 8327,
    8233, 8226, 8158, 8207, 8155, 8290, 8200, 8215, 7933, 7882, 8198, 8086,
    7958, 7994, 8204, 8064, 8010, 7944, 7959, 7854, 7768, 7788, 7863, 7766,
    7983, 7895, 7801, 7896, 7811, 7794, 7718, 7670, 7657, 7702, 7602, 7694,
    7877, 7581, 7640, 7599, 7691, 7570, 7484, 7719, 7326, 7551, 7495, 7555,
    7447, 7367, 7345, 7423, 7359, 7357, 7690, 7451, 7369, 7310, 7372, 7301,
    7219, 7374, 7242, 7140, 7381, 7216, 7179, 7042, 7172, 7122, 7170, 7176,
    7165, 7284, 7140, 7074, 7026, 7141, 7016, 7087, 7069, 6851, 6961, 6866,
    6788, 6892, 6990, 6810, 6911, 6850, 6917, 7124, 7012, 6825, 6878, 6719,
    6860, 6842, 6785, 6895, 6929, 6935, 6679, 6625, 6672, 6682, 6818, 6517,
    6768, 6704, 6690, 6651, 6477, 6465, 6530, 6708, 6521, 6634, 6597, 6622,
    6594, 6361, 6337, 6509, 6548, 6393, 6515, 6188, 6347, 6321, 6408, 6407,
    6230, 6310, 6112, 6294, 6297, 6110, 6284, 6340, 6202, 6147, 6213, 6236,
    6259, 6260, 6160, 6276, 6002, 6096, 6166, 6239, 5964, 6007, 6042, 6173,
    6242, 6279, 6004, 6297, 6035, 6039, 5945, 5859, 6062, 6017, 5894, 6016,
    5958, 6012, 6110, 5839, 5836, 5794, 5858, 5947, 5753, 5829, 5633, 5920,
    5834, 5885, 5649, 5744, 5696, 5854, 5698, 5761, 5742, 5972, 5736, 5747,
    5777, 5720, 5739, 5648, 5620, 5565, 5459, 5592, 5655, 5577, 5674, 5562,
    5696, 5645, 5566, 5626, 5342, 5838, 5606, 5461, 5474, 5484, 5332, 5429,
    5560, 5476, 5466, 5262, 5270, 5457, 5389, 5459, 5449, 5307, 5334, 5289,
    5324, 5335, 5314, 5222, 5223, 5462, 5392, 5255, 5306, 5139, 5196, 5194,
    5367, 5287, 5224, 5218, 5229, 5234, 5107, 5241, 5077, 5049, 5173, 5157,
    5084, 5070, 5171, 5057, 5065, 5046, 4988, 5045, 5016, 4988, 5043, 5086,
    4982, 5013, 4932, 4938, 4965, 4942, 5004, 4887, 4896, 4783, 4991, 4984,
    4875, 4805, 4995, 4865, 4866, 4890, 4627, 4921, 4745, 4734, 4781, 4970,
    4696, 4759, 4639, 4791, 4805, 4896, 4852, 4671, 4937, 4739, 4584, 4671,
    4662, 4678, 4770, 4702, 4605, 4751, 4626, 4604, 4603, 4631, 4798, 4599,
    4658, 4744, 4571, 4493, 4609, 4480, 4632, 4641, 4625, 4440, 4512, 4491,
    4401, 4562, 4661, 4542, 4597, 4663, 4494, 4553, 4553, 4504, 4349, 4425,
    4456, 4366, 4405, 4300, 4329, 4501, 4508, 4415, 4333, 4348, 4290, 4360,
    4356, 4202, 4337, 4254, 4262, 4323, 4176, 4374, 4436, 4300, 4415, 4316,
    4342, 4316, 4329, 4189, 4177, 4206, 4387, 4266, 4103, 4227, 4227, 4214,
    4238, 4126, 4193, 4159, 4089, 4115, 4215, 4087, 4099, 4064, 4139, 4085,
    4160, 4074, 4130, 4031, 4099, 4143, 4129, 4021, 4152, 4048, 4025, 4117,
    3966, 3833, 4059, 4044, 4081, 4051, 3990, 3979, 3987, 3924, 4025, 3934,
    3961, 3911, 3993, 3927, 4055, 3865, 3935, 4005, 3894, 3852, 3997, 3990,
    3869, 3898, 3853, 3866, 3888, 3992, 3764, 3812, 3886, 3676, 3794, 3904,
    3957, 3852, 3848, 3746, 3832, 3834, 3751, 3797, 3750, 3656, 3853, 3776,
    3764, 3680, 3632, 3695, 3635, 3715, 3677, 3610, 3818, 3619, 3675, 3652,
    3806, 3787, 3738, 3620, 3677, 3575, 3736, 3679, 3724, 3754, 3609, 3613,
    3643, 3701, 3558, 3698, 3660, 3651, 3586, 3437, 3513, 3623, 3551, 3580,
    3532, 3506, 3528, 3614, 3508, 3483, 3405, 3514, 3590, 3451, 3516, 3405,
    3417, 3554, 3454, 3595, 3410, 3411, 3496, 3550, 3586, 3498, 3518, 3438,
    3407, 3446, 3589, 3343, 3420, 3195, 3455, 3329, 3368, 3356, 3502, 3482,
    3349, 3456, 3348, 3388, 3362, 3371, 3316, 3251, 3349, 3441, 3419, 3311,
    3430, 3306, 3359, 3236, 3151, 3232, 3285, 3295, 3252, 3126, 3236, 3323,
    3331, 3203, 3190, 3180, 3303, 3203, 3137, 3155, 3256, 3206, 3155, 3096,
    3162, 3160, 3223, 3140, 3262, 3176, 3189, 3247, 3208, 3242, 3217, 3131,
    3113, 3235, 3119, 3196, 3130, 3052, 3150, 3093, 3234, 3115, 3059, 3376,
    3171, 3195, 3082, 3051, 3106, 3026, 2983, 3125, 3062, 3049, 3205, 3001,
    2948, 3110, 2881, 2987, 2950, 3091, 2994, 2965, 3099, 3069, 2984, 2977,
    2967, 2988, 2928, 3071, 2986, 2999, 2937, 3089, 2883, 2991, 2927, 3060,
    2806, 3004, 2856, 2876, 2935, 2944, 2864, 2880, 2903, 2782, 2747, 2916,
    3015, 2928, 3012, 2857, 2909, 2806, 2863, 2883, 2806, 2878, 2928, 2803,
    2850, 2846, 2746, 2814, 2865, 2815, 2788, 2906, 2810, 2789, 2787, 2705,
    2825, 2803, 2926, 2807, 2765, 2797, 2747, 2796, 2683, 2780, 2844, 2848,
    2809, 2825, 2611, 2739, 2717, 2642, 2664, 2757, 2807, 2704, 2809, 2689,
    2684, 2828, 2637, 2722, 2647, 2745, 2714, 2717, 2784, 2732, 2570, 2687,
    2677, 2653, 2796, 2619, 2647, 2568, 2727, 2642, 2672, 2603, 2578, 2807,
    2815, 2665, 2623, 2661, 2605, 2685, 2562, 2573, 2616, 2594, 2625, 2515,
    2658, 2464, 2624, 2564, 2637, 2698, 2572, 2631, 2527, 2622, 2586, 2535,
    2502, 2574, 2554, 2584, 2565, 2542, 2547, 2520, 2398, 2593, 2699, 2474,
    2355, 2496, 2492, 2533, 2558, 2582, 2424, 2465, 2540, 2470, 2531, 2566,
    2391, 2540, 2556, 2405, 2519, 2495, 2557, 2544, 2561, 2414, 2528, 2536,
    2521, 2468, 2458, 2408, 2524, 2397, 2477, 2286, 2278, 2503, 2469, 2385,
    2400, 2435, 2376, 2416, 2346, 2425, 2393, 2364, 2373, 2314, 2359, 2384,
    2397, 2409, 2372, 2491, 2296, 2412, 2236, 2413, 2420, 2400, 2379, 2471,
    2403, 2421, 2270, 2389, 2290, 2371, 2284, 2363, 2381, 2409, 2245, 2228,
    2391, 2304, 2248, 2270, 2367, 2282, 2236, 2361, 2168, 2305, 2353, 2260,
    2244, 2323, 2255, 2409, 2219, 2293, 2324, 2262, 2303, 2301, 2195, 2302,
    2293, 2188, 2189, 2255, 2173, 2254, 2094, 2225, 2165, 2276, 2283, 2317,
    2217, 2136, 2299, 2270, 2288, 2112, 2266, 2118, 2270, 2204, 2110, 2278,
    2215, 2227, 2131, 2215, 2255, 2238, 2129, 2141, 2203, 2054, 2171, 2170,
    2132, 2162, 2069, 2290, 2221, 2122, 2208, 2121, 2134, 2120, 2137, 2172,
    2165, 2195, 2100, 2044, 1985, 2058, 2104, 2037, 2126, 2121, 2043, 1994,
    2102, 2114, 2003, 2069, 2055, 2120, 2080, 2098, 2058, 2021, 2049, 2097,
    2162, 2195, 2022, 2146, 2084, 2047, 2006, 2009, 2181, 2039, 2059, 2053,
    1987, 1995, 2105, 2006, 1967, 2046, 2005, 2049, 2050, 2139, 2068, 1968,
    1929, 2058, 1997, 2050, 2092, 1922, 1976, 2023, 2065, 2003, 1976, 2027,
    1978, 2052, 1978, 2005, 1997, 1972, 1990, 2033, 2035, 1931, 2012, 2009,
    1890, 1900, 1879, 1946, 2078, 1976, 2011, 1916, 1963, 2058, 1998, 1906,
    1964, 1937, 1884, 1970, 1967, 1913, 1853, 1843, 1985, 1912, 1931, 1932,
    1903, 1878, 1915, 1886, 1941, 1899, 1840, 1767, 1889, 1862, 1986, 1923,
    1908, 1868, 1913, 1797, 1773, 1871, 1780, 1815, 1951, 1840, 1787, 1920,
    1909, 1835, 1932, 1826, 1944, 1819, 1831, 1865, 1818, 1829, 1837, 1889,
    1809, 1834, 1845, 1824, 1911, 1910, 1842, 1760, 1837, 1875, 1838, 1804,
    1713, 1801, 1779, 1713, 1864, 1899, 1802, 1799, 1859, 1772, 1884, 1797,
    1827, 1751, 1738, 1683, 1725, 1816, 1733, 1775, 1761, 1771, 1824, 1860,
    1775, 1827, 1808, 1760, 1691, 1694, 1753, 1759, 1744, 1750, 1742, 1801,
    1783, 1832, 1737, 1764, 1755, 1788, 1764, 1730, 1777, 1761, 1724, 1707,
    1796, 1726, 1739, 1717, 1754, 1789, 1719, 1694, 1651, 1762, 1693, 1717,
    1717, 1750, 1697, 1685, 1681, 1684, 1709, 1745, 1707, 1641, 1649, 1710,
    1638, 1670, 1728, 1662, 1625, 1731, 1657, 1620, 1746, 1746, 1726, 1659,
    1686, 1637, 1653, 1615, 1650, 1712, 1616, 1621, 1581, 1649, 1646, 1687,
    1748, 1749, 1614, 1629, 1636, 1729, 1568, 1661, 1638, 1614, 1545, 1660,
    1642, 1677, 1614, 1627, 1572, 1675, 1725, 1694, 1638, 1613, 1570, 1540,
    1644, 1527, 1622, 1584, 1646, 1512, 1619, 1534, 1644, 1613, 1584, 1488,
    1612, 1469, 1624, 1550, 1487, 1524, 1569, 1570, 1563, 1552, 1572, 1526,
    1574, 1511, 1673, 1557, 1521, 1495, 1502, 1658, 1547, 1602, 1541, 1617,
    1440, 1545, 1528, 1610, 1483, 1583, 1511, 1601, 1564, 1527, 1501, 1451,
    1588, 1485, 1555, 1541, 1468, 1430, 1464, 1517, 1569, 1541, 1521, 1538,
    1417, 1502, 1491, 1522, 1518, 1486, 1537, 1413, 1572, 1492, 1456, 1396,
    1517, 1471, 1422, 1494, 1406, 1510, 1512, 1495, 1536, 1454, 1429, 1494,
    1485, 1489, 1525, 1529, 1562, 1461, 1500, 1450, 1409, 1428, 1509, 1509,
    1509, 1414, 1471, 1500, 1361, 1481, 1444, 1470, 1520, 1458, 1463, 1465,
    1484, 1439, 1386, 1463, 1379, 1482, 1396, 1441, 1405, 1495, 1551, 1473,
    1389, 1385, 1360, 1417, 1379, 1435, 1445, 1372, 1483, 1349, 1441, 1353,
    1538, 1370, 1401, 1421, 1414, 1493, 1418, 1363, 1372, 1303, 1397, 1411,
    1325, 1436, 1382, 1421, 1384, 1391, 1471, 1472, 1431, 1440, 1413, 1399,
    1361, 1375, 1341, 1379, 1420, 1402, 1338, 1334, 1405, 1390, 1370, 1463,
    1344, 1456, 1444, 1379, 1401, 1372, 1334, 1406, 1355, 1343, 1377, 1376,
    1382, 1341, 1337, 1385, 1322, 1380, 1286, 1503796], dtype=np.int64)

wikipedia_2048_max_sequence_length = 2048

squad_1_1_histogram = np.array([
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 3, 2, 0, 9, 10, 16, 22, 24, 36, 35, 46, 42, 48, 57, 86, 83, 86, 87, 86, 97, 90, 99, 85, 94, 
    105, 114, 110, 93, 116, 118, 114, 116, 117, 127, 115, 155, 137, 145, 157, 151, 153, 149, 163, 157, 
    134, 150, 144, 132, 166, 162, 177, 160, 149, 151, 138, 156, 148, 176, 163, 182, 188, 182, 177, 199, 
    182, 203, 201, 264, 250, 244, 289, 346, 327, 298, 377, 386, 444, 431, 503, 553, 532, 570, 611, 677, 
    648, 673, 712, 722, 745, 692, 697, 747, 754, 741, 777, 781, 825, 813, 836, 777, 776, 756, 789, 790, 
    765, 753, 729, 748, 772, 766, 760, 741, 725, 729, 759, 732, 730, 730, 741, 705, 708, 725, 656, 688, 
    688, 677, 662, 628, 635, 618, 586, 527, 562, 619, 562, 578, 538, 558, 582, 541, 575, 526, 556, 498, 
    529, 486, 528, 541, 482, 521, 483, 466, 514, 459, 447, 436, 383, 401, 408, 381, 369, 364, 381, 420, 
    391, 388, 358, 365, 357, 358, 355, 297, 290, 267, 308, 329, 304, 332, 289, 282, 304, 242, 263, 288, 
    238, 257, 271, 288, 277, 264, 253, 239, 217, 260, 214, 247, 237, 212, 205, 193, 200, 208, 195, 193, 
    201, 187, 170, 176, 195, 156, 201, 179, 159, 183, 169, 178, 163, 153, 171, 144, 138, 181, 165, 171, 
    161, 159, 166, 142, 138, 151, 155, 134, 141, 132, 123, 119, 109, 125, 123, 131, 135, 115, 108, 102, 
    117, 105, 99, 84, 100, 85, 85, 85, 95, 122, 105, 114, 113, 100, 80, 96, 86, 79, 80, 87, 92, 73, 73, 
    64, 76, 72, 77, 67, 60, 71, 77, 79, 72, 55, 67, 42, 59, 65, 72, 49, 43, 62, 48, 50, 54, 45, 42, 53, 
    56, 45, 43, 32, 30, 36, 42, 37, 45, 28, 41, 31, 44, 35, 36, 47, 47, 48, 65, 32, 23, 35, 38, 20, 23, 
    22, 21, 27, 20, 26, 18, 18, 22, 17, 17, 14, 26, 15, 20, 22, 19, 24, 17, 15, 20, 20, 22, 22, 17, 20, 
    16, 21, 16, 23, 12, 14, 1054], dtype=np.int64)

squad_1_1_max_sequence_length = 384

==> Code/lpfhp.py <==
# Copyright (c) 2021 Graphcore Ltd. All rights reserved.
"""Longest-pack-first histogram-packing."""
from collections import defaultdict
import numpy as np
import time


def add_pack(pack, count, tmp, final, limit, offset, max_sequence_length=512):
    """Filter out packs that reached maximum length or number of components."""
    # sanity checks
    assert(max_sequence_length-sum(pack) == offset), "Incorrect offset."
    assert(offset >= 0), "Too small offset."
    assert(offset < max_sequence_length), "Too large offset."
    if len(pack) == limit or offset == 0:
        final[offset].append((count, pack))
    else:
        tmp[offset].append((count, pack))


def pack_using_lpfhp(histogram, max_sequence_length, max_sequences_per_pack, distribute=True):
    """Longest-pack-first histogram-packing."""
    start = time.time()
    reversed_histogram = np.flip(histogram)
    # Initialize main strategy data dictionary.
    # The key indicates how many tokens are left for full length.
    # The value is a list of tuples, consisting of counts and respective packs.
    # A pack is a (sorted) list of sequence length values that get concatenated.
    tmp_strategies_per_length = defaultdict(list)
    strategies_per_length = defaultdict(list)
    if max_sequences_per_pack is "max":
        max_sequences_per_pack = max_sequence_length
    # Index i indicates here, how much space is left, due to reversed histogram
    for i in range(max_sequence_length):
        n_sequences_to_bin = reversed_histogram[i]
        length_to_bin = max_sequence_length - i
        offset = 0  # smallest possible offset for perfect fit
        while n_sequences_to_bin > 0:
            if (length_to_bin + offset) in tmp_strategies_per_length:
                # extract worst pack that will get modified
                n_sequences_to_pack, pack = tmp_strategies_per_length[
                    length_to_bin + offset].pop()
                # calculate how often the current sequence maximally fits in
                repeat = min(1 + offset // length_to_bin, max_sequences_per_pack-len(pack))
                # correct dependent on count
                while n_sequences_to_bin//repeat == 0:
                    repeat -= 1
                if not distribute:
                    repeat = 1
                new_pack = pack + [length_to_bin]*repeat
                count = min(n_sequences_to_pack, n_sequences_to_bin//repeat)
                if n_sequences_to_pack > count:
                    # old pack gets reduced
                    n_sequences_to_pack -= count
                    tmp_strategies_per_length[length_to_bin + offset].append(
                        (n_sequences_to_pack, pack))
                    n_sequences_to_bin -= count * repeat
                else:
                    n_sequences_to_bin -= n_sequences_to_pack * repeat
                add_pack(new_pack, count,
                         tmp_strategies_per_length, strategies_per_length,
                         max_sequences_per_pack, offset - (repeat - 1) * length_to_bin,
                         max_sequence_length)
                # clean up to speed up main key search
                if not tmp_strategies_per_length[length_to_bin + offset]:
                    tmp_strategies_per_length.pop(length_to_bin + offset)
                # reset offset in case best fit changed
                offset = 0
            else:
                offset += 1
            # Does not fit anywhere. Create new pack.
            if offset >= max_sequence_length - length_to_bin + 1:
                # similar repetition but no dependence on pack.
                repeat = min(max_sequence_length//length_to_bin, max_sequences_per_pack)
                while n_sequences_to_bin//repeat == 0:
                    repeat -= 1
                if not distribute:
                    repeat = 1
                add_pack([length_to_bin]*repeat, n_sequences_to_bin//repeat,
                         tmp_strategies_per_length, strategies_per_length,
                         max_sequences_per_pack, max_sequence_length-length_to_bin*repeat,
                         max_sequence_length)
                n_sequences_to_bin -= n_sequences_to_bin//repeat * repeat
    # merge all strategies
    for key in tmp_strategies_per_length:
        strategies_per_length[key].extend(tmp_strategies_per_length[key])
    # flatten strategies dictionary
    strategy_set = []
    strategy_repeat_count = []
    for key in strategies_per_length:
        for count, pack in strategies_per_length[key]:
            pack.reverse()
            strategy_set.append(pack)
            strategy_repeat_count.append(count)

    # Summarize efficiency of solution
    duration = time.time() - start
    sequence_lengths = np.arange(1, max_sequence_length + 1)
    strategy_repeat_count = np.array(strategy_repeat_count)
    n_strategies = len(strategy_set)
    old_number_of_samples = histogram.sum()
    new_number_of_samples = strategy_repeat_count.sum()
    sequences = sum([count*len(pack) for count, pack in
                     zip(strategy_repeat_count, strategy_set)])
    total_tokens = max_sequence_length * new_number_of_samples
    empty_tokens = sum([count*(max_sequence_length-sum(pack)) for count, pack
                        in zip(strategy_repeat_count, strategy_set)])
    efficiency = 100 - empty_tokens / total_tokens * 100
    speedup_upper_bound = 1.0/(1 - (histogram*(
        1 - sequence_lengths / max_sequence_length)).sum() / old_number_of_samples)

    print(f"Packing efficiency (fraction of real tokens): {efficiency:3.4f}\n",
          f"Speed-up theoretical limit: {speedup_upper_bound:3.4f}\n",
          f"Achieved speed-up over un-packed dataset: {old_number_of_samples/new_number_of_samples:3.5f}",
          f"Runtime: Packed {old_number_of_samples} sequences in {duration:3.3f} seconds.")

    return strategy_set, strategy_repeat_count


==> Code/nnlshp.py <==
# Copyright (c) 2021 Graphcore Ltd. All rights reserved.
"""Non-Negative least squares histogram-packing algorithm."""
import time
import numpy as np
from scipy import optimize, stats
from functools import lru_cache

def get_packing_matrix(strategy_set, max_sequence_length):
    num_strategies = len(strategy_set)
    A = np.zeros((max_sequence_length, num_strategies), dtype=np.int32)
    for i, strategy in enumerate(strategy_set):
        for seq_len in strategy:
            A[seq_len - 1, i] += 1
    return A

@lru_cache(maxsize=None)
def get_packing_strategies(start_length, minimum_increment, target_length, depth):
    gap = target_length - start_length
    strategies = []
    # Complete the packing with exactly 1 number
    if depth == 1:
        if gap >= minimum_increment:
            strategies.append([gap])
    # Complete the sample in "depth" steps, recursively
    else:
        for new in range(minimum_increment, gap + 1):
            new_gap = target_length - start_length - new
            if new_gap == 0:
                strategies.append([new])
            else:
                options = get_packing_strategies(start_length + new, new, target_length, depth - 1)
                for option in options:
                    if len(option) > 0:
                        strategies.append([new] + option)
    return strategies

def pack_using_nnlshp(histogram, max_sequence_length, max_sequences_per_pack):
    # List all unique ways of packing to the desired maximum sequence length
    strategy_set = get_packing_strategies(0, 1, max_sequence_length, max_sequences_per_pack)
    print(f"Packing will involve {len(strategy_set)} unique packing strategies.")
    # Get the packing matrix corresponding to this list of packing strategies
    A = get_packing_matrix(strategy_set, max_sequence_length)
    # Weights that penalize the residual on short sequences less.
    penalization_cutoff = 8
    w0 = np.ones([max_sequence_length])
    w0[:penalization_cutoff] = 0.09
    # Solve the packing problem
    print(f"Sequences to pack: ", histogram.sum())
    start = time.time()
    strategy_repeat_count, rnorm = optimize.nnls(np.expand_dims(w0, -1) * A, w0 * histogram)
    print(f"Solving non-negative least squares took {time.time() - start:3.2f} seconds.")
    # Round the floating point solution to nearest integer
    strategy_repeat_count = np.rint(strategy_repeat_count).astype(np.int64)
    # Compute the residuals, shape: [max_sequence_length]
    residual = histogram - A @ strategy_repeat_count
    # Handle the left-over sequences i.e. positive part of residual
    unpacked_seqlen = np.arange(1, max_sequence_length + 1)[residual > 0]
    for l in unpacked_seqlen:
        strategy = sorted([l, max_sequence_length - l])  # the depth 1 strategy
        strategy_index = strategy_set.index(strategy)
        strategy_repeat_count[strategy_index] += residual[l-1]
    # Re-compute the residual with the updated strategy_repeat_count
    # This should now be strictly < 0
    residual = histogram - A @ strategy_repeat_count
    # Add padding based on deficit (negative residual portion of residual)
    padding = np.where(residual < 0, -residual, 0)
    # Calculate some basic statistics
    sequence_lengths = np.arange(1, max_sequence_length + 1)
    old_number_of_samples = histogram.sum()
    new_number_of_samples = int(strategy_repeat_count.sum())
    speedup_upper_bound = 1.0/(1 - (histogram*(1 - sequence_lengths / max_sequence_length)).sum()/old_number_of_samples)
    num_padding_tokens_packed = (sequence_lengths * padding).sum()
    efficiency = 1 - num_padding_tokens_packed/(new_number_of_samples*max_sequence_length)
    print(f"Packing efficiency (fraction of real tokens): {efficiency:3.4f}\n",
          f"Speed-up theoretical limit: {speedup_upper_bound:3.4f}\n",
          f"Achieved speed-up over un-packed dataset: {old_number_of_samples/new_number_of_samples:3.5f}")
    return strategy_set, strategy_repeat_count

==> Code/spfhp.py <==
# Copyright (c) 2021 Graphcore Ltd. All rights reserved.
"""Shortest-pack-first histogram-packing."""
from collections import defaultdict
import numpy as np

def add_pack(pack, count, tmp, final, limit, offset):
    """Filter out packs that reached maximum length or number of sequences."""
    if len(pack) == limit or offset == 0:
        final[offset].append((count, pack))
    else:
        tmp[offset].append((count, pack))

def pack_using_spfhp(histogram, max_sequence_length, max_sequences_per_pack):
    """Shortest-pack-first histogram-packing algorithm."""
    reversed_histogram = np.flip(histogram)
    # Initialize main strategy data dictionary.
    # The key indicates how many tokens are left for full length.
    # The value is a list of tuples, consisting of counts and respective packs.
    # A pack is a (sorted) list of sequence length values that get concatenated.
    tmp_strategies_per_length = defaultdict(list)
    strategies_per_length = defaultdict(list)
    # Index i indicates here, how much space is left, due to reversed histogram
    for i in range(max_sequence_length):
        n_sequences_to_bin = reversed_histogram[i]
        length_to_bin = max_sequence_length - i
        offset = i + 1  # largest possible offset
        while n_sequences_to_bin > 0:
            if (length_to_bin + offset) in tmp_strategies_per_length:
                # extract shortest pack that will get modified
                n_sequences_to_pack, pack = tmp_strategies_per_length[
                    length_to_bin + offset].pop()
                new_pack = pack + [length_to_bin]
                count = min(n_sequences_to_pack, n_sequences_to_bin)
                if n_sequences_to_pack > n_sequences_to_bin:
                    # old pack gets reduced
                    n_sequences_to_pack -= n_sequences_to_bin
                    tmp_strategies_per_length[length_to_bin + offset].append(
                        (n_sequences_to_pack, pack))
                    n_sequences_to_bin = 0
                else:
                    n_sequences_to_bin -= n_sequences_to_pack
                add_pack(new_pack, count,
                         tmp_strategies_per_length, strategies_per_length,
                         max_sequences_per_pack, offset)
                # clean up to speed up main key search
                if not tmp_strategies_per_length[length_to_bin + offset]:
                    tmp_strategies_per_length.pop(length_to_bin + offset)
            else:
                offset -= 1
            # Does not fit anywhere. Create new pack.
            if offset < 0:
                add_pack([length_to_bin], n_sequences_to_bin,
                         tmp_strategies_per_length, strategies_per_length,
                         max_sequences_per_pack, i)
                n_sequences_to_bin = 0
    # merge all strategies
    for key in tmp_strategies_per_length:
        strategies_per_length[key].extend(tmp_strategies_per_length[key])
    # flatten strategies dictionary
    strategy_set = []
    strategy_repeat_count = []
    for key in strategies_per_length:
        for count, pack in strategies_per_length[key]:
            pack.reverse()
            strategy_set.append(pack)
            strategy_repeat_count.append(count)
    return strategy_set, np.array(strategy_repeat_count)


==> Code/spfhp_eval.py <==
# Copyright (c) 2021 Graphcore Ltd. All rights reserved.
"""Max depth analysis of shortest-pack-first histogram-packing."""
from collections import defaultdict
import tabulate
import time
import numpy as np

def evaluate_spfhp(histogram, max_sequence_length):
    """Evaluate shortest-pack-first histogram-packing algorithm."""
    stats_data = [["pack. depth", "# strat. used", "# packs", "# tokens",
                   "# padding tok.", "efficiency (%)", "pack.factor", "time"]]
    for max_sequences_per_pack in [1, 2, 3, 4, 8, 16, "max"]:
        start = time.time()
        strategy_set, strategy_repeat_count = pack_using_spfhp(
            histogram, max_sequence_length, max_sequences_per_pack)
        duration = time.time() - start

        # Performance Evaluation of packing approach
        n_strategies = int(len(strategy_set))
        packs = int(sum(strategy_repeat_count))
        sequences = sum([count*len(pack) for count, pack in
                         zip(strategy_repeat_count, strategy_set)])
        total_tokens = int(max_sequence_length * packs)
        empty_tokens = int(sum([
            count*(max_sequence_length-sum(pack)) for count, pack in
            zip(strategy_repeat_count, strategy_set)]))
        token_efficiency = 100 - empty_tokens / total_tokens * 100
        if max_sequences_per_pack == "max":
            m_length = max([len(pack) for pack in strategy_set])
            max_sequences_per_pack = "max ({})".format(m_length)
        stats_data.append([
            max_sequences_per_pack, n_strategies, packs, total_tokens,
            empty_tokens, token_efficiency, sequences / packs, duration])
    print(tabulate.tabulate(stats_data, headers="firstrow", floatfmt=".3f"))
